Anchor regression: heterogeneous data meets causality

We consider the problem of predicting a response variable from a set of covariates on a data set that differs in distribution from the training data. Causal parameters are optimal in terms of predictive accuracy if in the new distribution either many variables are affected by interventions or only some variables are affected, but the perturbations are strong. If the training and test distributions differ by a shift, causal parameters might be too conservative to perform well on the above task. This motivates anchor regression, a method that makes use of exogeneous variables to solve a relaxation of the causal minimax problem by considering a modification of the least-squares loss. The procedure naturally provides an interpolation between the solutions of ordinary least squares and two-stage least squares. We prove that the estimator satisfies predictive guarantees in terms of distributional robustness against shifts in a linear class; these guarantees are valid even if the instrumental variables assumptions are violated. If anchor regression and least squares provide the same answer (anchor stability), we establish that OLS parameters are invariant under certain distributional changes. Anchor regression is shown empirically to improve replicability and protect against distributional shifts.

==> norms/norms.R <==
setwd("~/jopenido/norms")
library(ggplot2)
library(ggforce)
library(gridExtra)
a=data.frame(x1=c(0,1,0,-1), x2=c(1,0,-1,0), t=c('a', 'a', 'a', 'a'), r=c(1,2,3, 4))
b=data.frame(x1=c(1,1,-1,-1),x2=c(1,-1,-1,1),t=c('c','c','c','c'))

angle = 0:100/100*2*pi
c=data.frame(x1=sin(angle),x2=cos(angle))

pdf(file="norms.pdf",width=5,height=5)

ggplot() + 
  geom_polygon(data=b,mapping=aes(x=x1,y=x2),fill="green4",color="green4",alpha=0.6)+
  geom_polygon(data=c,mapping=aes(x=x1,y=x2),fill="white",color="white",alpha=1)+
  geom_polygon(data=c,mapping=aes(x=x1,y=x2),fill="orangered",color="orangered",alpha=0.6)+
  geom_polygon(data=a,mapping=aes(x=x1,y=x2),fill="white",color="white",alpha=1)+
  geom_polygon(data=a,mapping=aes(x=x1,y=x2),fill="royalblue1",color="royalblue1",alpha=0.6)+
  theme_bw()+ theme(
  plot.background = element_blank()
  ,panel.grid.major = element_blank()
  ,panel.grid.minor = element_blank()
  ,panel.border = element_blank()
  ) + xlab("delta1") + ylab("delta2")+coord_fixed()
dev.off()

### comparing norms

mat <- sqrt(4/3)*matrix(c(1,0.5,0.5,1.0),nrow=2)
mat
intercept <- c(0,0)
d     <- as.matrix(c) %*% mat + intercept
d <- as.data.frame(d)
colnames(d) <- c("x1","x2")

e <- as.matrix(a[,1:2]) %*% mat + intercept
e <- as.data.frame(e)
colnames(e) <- c("x1","x2")

const = sqrt(4/3)

plot1 <- ggplot() + 
  geom_polygon(data=b,mapping=aes(x=x1,y=x2),fill="royalblue1",color="royalblue1",alpha=0.6)+
  geom_polygon(data=c,mapping=aes(x=x1,y=x2),fill="white",color="white",alpha=1)+
  geom_polygon(data=c,mapping=aes(x=x1,y=x2),fill="orangered",color="orangered",alpha=0.6)+
#  geom_polygon(data=a,mapping=aes(x=x1,y=x2),fill="white",color="white",alpha=1)+
#  geom_polygon(data=a,mapping=aes(x=x1,y=x2),fill="royalblue1",color="royalblue1",alpha=0.6)+
  theme_bw()+ theme(
  plot.background = element_blank()
  ,panel.grid.major = element_blank()
  ,panel.grid.minor = element_blank()
  ,panel.border = element_blank()
  ) + xlab("x1") + ylab("x2")+coord_fixed() + aes(ymin=-const,ymax=const,xmin=-const,xmax=const)

plot2 <- ggplot() + 
  geom_polygon(data=d,mapping=aes(x=x1,y=x2),fill="white",color="white",alpha=1)+
  geom_polygon(data=d,mapping=aes(x=x1,y=x2),fill="orangered",color="orangered",alpha=0.6)+
  geom_polygon(data=e,mapping=aes(x=x1,y=x2),fill="white",color="white",alpha=1)+
  geom_polygon(data=e,mapping=aes(x=x1,y=x2),fill="royalblue1",color="royalblue1",alpha=0.6)+
  theme_bw()+ theme(
  plot.background = element_blank()
  ,panel.grid.major = element_blank()
  ,panel.grid.minor = element_blank()
  ,panel.border = element_blank()
  ) + xlab("v1") + ylab("v2")+coord_fixed() + aes(ymin=-const,ymax=const,xmin=-const,xmax=const)


pdf(file="norms_transformed.pdf",width=7,height=3.5)
grid.arrange(plot1,plot2,ncol=2)

dev.off()


# new plot: full-rank assumption example

mat <- matrix(c(1,1,2.0,0.0),nrow=2)
t(mat)
intercept <- c(0,0)
d     <- as.matrix(c) %*% mat + intercept
d <- as.data.frame(d)
colnames(d) <- c("x1","x2")

mat <- matrix(c(1,0,2.0,0.0),nrow=2)
t(mat)

e <- as.matrix(c) %*% mat + intercept
e <- as.data.frame(e)
colnames(e) <- c("x1","x2")

xconst = sqrt(4)
yconst = sqrt(2)

plot1 <- ggplot() + 
  geom_polygon(data=d,mapping=aes(x=x2,y=x1),fill="royalblue1",color="royalblue1",alpha=0.6)+
  theme_bw()+ theme(
  plot.background = element_blank()
  ,panel.grid.major = element_blank()
  ,panel.grid.minor = element_blank()
  ,panel.border = element_blank()
  ) + xlab("H") + ylab("X1")+coord_fixed() + aes(ymin=-yconst,ymax=yconst,xmin=-xconst,xmax=xconst)

plot2 <- ggplot() + 
  geom_polygon(data=e,mapping=aes(x=x2,y=x1),fill="royalblue1",color="royalblue1",alpha=1)+
  theme_bw()+ theme(
  plot.background = element_blank()
  ,panel.grid.major = element_blank()
  ,panel.grid.minor = element_blank()
  ,panel.border = element_blank()
  ) + xlab("H") + ylab("X1")+coord_fixed() + aes(ymin=-yconst,ymax=yconst,xmin=-xconst,xmax=xconst)


grid.arrange(plot1,plot2,ncol=2)


pdf(file="full-rank-holds.pdf",width=3.5,height=3.5/sqrt(2))
plot1
dev.off()
pdf(file="full-rank-doesnt-hold.pdf",width=3.5,height=3.5/sqrt(2))
plot2
dev.off()



pdf(file="full-rank.pdf",width=7,height=7/sqrt(2)/2)
grid.arrange(plot1,plot2,ncol=2)

dev.off()

